Highly nonlinear Moir\'e exciton and trion polaritons

Moir\'e multi-layers of transition metal dichalcogenides have been shown to exhibit optical responses that are endowed with a richness that is absent in single monolayers. Much of this can be attributed to the Moir\'e superlattice that modulates the electronic landscape of these heterostructures. Strongly coupled layer-hybridized excitons in $\text{MoSe}_2 / \text{WS}_2$ heterobilayers have been shown to exhibit enhanced optical nonlinearities. In this work we strongly couple layer hybridized excitons and trions in n-doped $\text{MoSe}_2 / \text{WS}_2$ heterobilayers inside an optical microcavity. We find that the additional Lindhard screening from dopant electrons and the formation of trions result in a strikingly non-monotonic nonlinear response. The absence of electron capture in the Moir\'e superlattice plays a crucial role, promising very large second-order nonlinearities. In this work, trion polaritons manifest as high velocity hot polaritons, reaching nominal diffusion lengths approaching 100 microns.

==> anc/supporting_information.bbl <==
%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (0) allowed
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\providecommand{\noopsort}[1]{}\providecommand{\singleletter}[1]{#1}%
\begin{thebibliography}{5}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Zhang}\ \emph {et~al.}(2021)\citenamefont {Zhang}, \citenamefont {Wu}, \citenamefont {Hou}, \citenamefont {Zhang}, \citenamefont {Chou}, \citenamefont {Watanabe}, \citenamefont {Taniguchi}, \citenamefont {Forrest},\ and\ \citenamefont {Deng}}]{1}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.}~\bibnamefont {Zhang}}, \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Wu}}, \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Hou}}, \bibinfo {author} {\bibfnamefont {Z.}~\bibnamefont {Zhang}}, \bibinfo {author} {\bibfnamefont {Y.-H.}\ \bibnamefont {Chou}}, \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont {Watanabe}}, \bibinfo {author} {\bibfnamefont {T.}~\bibnamefont {Taniguchi}}, \bibinfo {author} {\bibfnamefont {S.~R.}\ \bibnamefont {Forrest}},\ and\ \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Deng}},\ }\bibfield  {title} {\bibinfo {title} {Van der waals heterostructure polaritons with moiré-induced nonlinearity},\ }\href {https://doi.org/10.1038/s41586-021-03228-5} {\bibfield  {journal} {\bibinfo  {journal} {Nature}\ }\textbf {\bibinfo {volume} {591}},\ \bibinfo {pages} {61} (\bibinfo {year} {2021})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Grant}\ \emph {et~al.}(2016)\citenamefont {Grant}, \citenamefont {Michetti}, \citenamefont {Musser}, \citenamefont {Gregoire}, \citenamefont {Virgili}, \citenamefont {Vella}, \citenamefont {Cavazzini}, \citenamefont {Georgiou}, \citenamefont {Galeotti}, \citenamefont {Clark}, \citenamefont {Clark}, \citenamefont {Silva},\ and\ \citenamefont {Lidzey}}]{2}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.~T.}\ \bibnamefont {Grant}}, \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Michetti}}, \bibinfo {author} {\bibfnamefont {A.~J.}\ \bibnamefont {Musser}}, \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Gregoire}}, \bibinfo {author} {\bibfnamefont {T.}~\bibnamefont {Virgili}}, \bibinfo {author} {\bibfnamefont {E.}~\bibnamefont {Vella}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Cavazzini}}, \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont {Georgiou}}, \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Galeotti}}, \bibinfo {author} {\bibfnamefont {C.}~\bibnamefont {Clark}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Clark}}, \bibinfo {author} {\bibfnamefont {C.}~\bibnamefont {Silva}},\ and\ \bibinfo {author} {\bibfnamefont {D.~G.}\ \bibnamefont {Lidzey}},\ }\bibfield  {title} {\bibinfo {title} {Efficient radiative pumping of polaritons in a strongly coupled microcavity by a fluorescent molecular dye},\ }\href
  {https://doi.org/https://doi.org/10.1002/adom.201600337} {\bibfield  {journal} {\bibinfo  {journal} {Advanced Optical Materials}\ }\textbf {\bibinfo {volume} {4}},\ \bibinfo {pages} {1615} (\bibinfo {year} {2016})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Zhang}\ \emph {et~al.}(2022)\citenamefont {Zhang}, \citenamefont {Pei}, \citenamefont {Baev}, \citenamefont {Samoc}, \citenamefont {Ge}, \citenamefont {Prasad},\ and\ \citenamefont {Zhang}}]{3}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Zhang}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Pei}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Baev}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Samoc}}, \bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont {Ge}}, \bibinfo {author} {\bibfnamefont {P.~N.}\ \bibnamefont {Prasad}},\ and\ \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Zhang}},\ }\bibfield  {title} {\bibinfo {title} {Photo-dynamics in 2d materials: Processes, tunability and device applications},\ }\href {https://doi.org/https://doi.org/10.1016/j.physrep.2022.09.005} {\bibfield  {journal} {\bibinfo  {journal} {Physics Reports}\ }\textbf {\bibinfo {volume} {993}},\ \bibinfo {pages} {1} (\bibinfo {year} {2022})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {{2D semiconductors}}(2025)}]{4}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibnamefont {{2D semiconductors}}},\ }\bibfield  {title} {\bibinfo {title} {Private communication from the company},\ }\href@noop {} {\  (\bibinfo {year} {2025})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Emmanuele}\ \emph {et~al.}(2020)\citenamefont {Emmanuele}, \citenamefont {Sich}, \citenamefont {Kyriienko}, \citenamefont {Shahnazaryan}, \citenamefont {Withers}, \citenamefont {Catanzaro}, \citenamefont {Walker}, \citenamefont {Benimetskiy}, \citenamefont {Skolnick}, \citenamefont {Tartakovskii}, \citenamefont {Shelykh},\ and\ \citenamefont {Krizhanovskii}}]{5}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.~P.~A.}\ \bibnamefont {Emmanuele}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Sich}}, \bibinfo {author} {\bibfnamefont {O.}~\bibnamefont {Kyriienko}}, \bibinfo {author} {\bibfnamefont {V.}~\bibnamefont {Shahnazaryan}}, \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Withers}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Catanzaro}}, \bibinfo {author} {\bibfnamefont {P.~M.}\ \bibnamefont {Walker}}, \bibinfo {author} {\bibfnamefont {F.~A.}\ \bibnamefont {Benimetskiy}}, \bibinfo {author} {\bibfnamefont {M.~S.}\ \bibnamefont {Skolnick}}, \bibinfo {author} {\bibfnamefont {A.~I.}\ \bibnamefont {Tartakovskii}}, \bibinfo {author} {\bibfnamefont {I.~A.}\ \bibnamefont {Shelykh}},\ and\ \bibinfo {author} {\bibfnamefont {D.~N.}\ \bibnamefont {Krizhanovskii}},\ }\bibfield  {title} {\bibinfo {title} {Highly nonlinear trion-polaritons in a monolayer semiconductor},\ }\href {https://doi.org/10.1038/s41467-020-17340-z} {\bibfield  {journal}
  {\bibinfo  {journal} {Nature Communications}\ }\textbf {\bibinfo {volume} {11}},\ \bibinfo {pages} {3589} (\bibinfo {year} {2020})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/supporting_information.bib <==
@PREAMBLE{
 "\providecommand{\noopsort}[1]{}" 
 # "\providecommand{\singleletter}[1]{#1}%" 
}

@article{1,
   author = {Zhang, Long and Wu, Fengcheng and Hou, Shaocong and Zhang, Zhe and Chou, Yu-Hsun and Watanabe, Kenji and Taniguchi, Takashi and Forrest, Stephen R. and Deng, Hui},
   title = {Van der Waals heterostructure polaritons with moiré-induced nonlinearity},
   journal = {Nature},
   volume = {591},
   number = {7848},
   pages = {61-65},
   ISSN = {1476-4687},
   DOI = {10.1038/s41586-021-03228-5},
   url = {https://doi.org/10.1038/s41586-021-03228-5},
   year = {2021},
   type = {Journal Article}
}

@article{2,
   author = {Grant, Richard T. and Michetti, Paolo and Musser, Andrew J. and Gregoire, Pascal and Virgili, Tersilla and Vella, Eleonora and Cavazzini, Marco and Georgiou, Kyriacos and Galeotti, Francesco and Clark, Caspar and Clark, Jenny and Silva, Carlos and Lidzey, David G.},
   title = {Efficient Radiative Pumping of Polaritons in a Strongly Coupled Microcavity by a Fluorescent Molecular Dye},
   journal = {Advanced Optical Materials},
   volume = {4},
   number = {10},
   pages = {1615-1623},
   ISSN = {2195-1071},
   DOI = {https://doi.org/10.1002/adom.201600337},
   url = {https://doi.org/10.1002/adom.201600337},
   year = {2016},
   type = {Journal Article}
}

@article{3,
   author = {Zhang, Feng and Pei, Jiajie and Baev, Alexander and Samoc, Marek and Ge, Yanqi and Prasad, Paras N. and Zhang, Han},
   title = {Photo-dynamics in 2D materials: Processes, tunability and device applications},
   journal = {Physics Reports},
   volume = {993},
   pages = {1-70},
   ISSN = {0370-1573},
   DOI = {https://doi.org/10.1016/j.physrep.2022.09.005},
   url = {https://www.sciencedirect.com/science/article/pii/S0370157322003441},
   year = {2022},
   type = {Journal Article}
}

@article{4,
   author = {{2D semiconductors}},
   title = {Private communication from the company},
   journal = {},
   volume = {},
   pages = {},
   ISSN = {},
   DOI = {},
   url = {},
   year = {2025},
   type = {}
}


@article{5,
   author = {Emmanuele, R. P. A. and Sich, M. and Kyriienko, O. and Shahnazaryan, V. and Withers, F. and Catanzaro, A. and Walker, P. M. and Benimetskiy, F. A. and Skolnick, M. S. and Tartakovskii, A. I. and Shelykh, I. A. and Krizhanovskii, D. N.},
   title = {Highly nonlinear trion-polaritons in a monolayer semiconductor},
   journal = {Nature Communications},
   volume = {11},
   number = {1},
   pages = {3589},
   ISSN = {2041-1723},
   DOI = {10.1038/s41467-020-17340-z},
   url = {https://doi.org/10.1038/s41467-020-17340-z},
   year = {2020},
   type = {Journal Article}
}


==> anc/supporting_information.tex <==
% ****** Start of file apssamp.tex ******
%
%   This file is part of the APS files in the REVTeX 4.2 distribution.
%   Version 4.2a of REVTeX, December 2014
%
%   Copyright (c) 2014 The American Physical Society.
%
%   See the REVTeX 4 README file for restrictions and more information.
%
% TeX'ing this file requires that you have AMS-LaTeX 2.0 installed
% as well as the rest of the prerequisites for REVTeX 4.2
%
% See the REVTeX 4 README file
% It also requires running BibTeX. The commands are as follows:
%
%  1)  latex apssamp.tex
%  2)  bibtex apssamp
%  3)  latex apssamp.tex
%  4)  latex apssamp.tex
%
\documentclass[%
 preprint, linenumbers,
%superscriptaddress,
%groupedaddress,a
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
%preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
 amsmath,amssymb,
 aps, physrev,
%pra,
prb,
%rmp,
%prstab,
%prstper,
%floatfix,
]{revtex4-2}
\raggedbottom
\usepackage{amsmath}
\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
%\usepackage{hyperref}% add hypertext capabilities
%\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines

%\usepackage[showframe,%Uncomment any one of the following lines to test 
%%scale=0.7, marginratio={1:1, 2:3}, ignoreall,% default settings
%%text={7in,10in},centering,
%%margin=1.5in,
%%total={6.5in,8.75in}, top=1.2in, left=0.9in, includefoot,
%%height=10in,a5paper,hmargin={3cm,0.8in},
%]{geometry}
\renewcommand{\figurename}{SFig.}
\usepackage{lineno}
\usepackage{xcolor}

\linenumbers

\renewcommand\linenumberfont{\color{white}}
\begin{document}

%\preprint{APS/123-QED}

\title{\textbf{Supporting Information for ``Highly nonlinear moir\'e exciton and trion polaritons"} 
}% 

%\keywords{Suggested keywords}%Use showkeys class option if keyword
                              %display desired
\maketitle

\section{Sample and second harmonic measurement details}

\begin{figure}[h]
   \includegraphics[scale=0.5]{SF1_snip.PNG}
   \caption{(a) Annotated micrograph of the bare sample on the DBR, (b) Co-polarized second harmonic intensities from the two monolayer as a function of laser polarization angle.}
   \label{sfig1}
\end{figure}

An optical micrograph of the sample is presented in supporting Figure~\ref{sfig1}(a) with the designated boudaries of the encapsulating hBN and the TMDC monolayers. The second harmonic signal is depicted in Figure~\ref{sfig1}(b) which is used to estimate the angle of $58.35^\circ\pm2.14^\circ$. The angle corresponds to a moir\'e period of $4.0-7.2\,\text{nm}$ , given by the formula, $a_M = \frac{a_{WS_2}}{\sqrt{\delta^2+\theta^2}}$, where $\delta = 0.043$ is the lattice mismatch. The estimated value corresponds to a moir\`e density of $2.2\times10^{12}-7.2\times10^{12}\,\text{cm}^{-2}$. In contrast, the exciton saturation density is estimated as $n_S = (3.81\pm1.45) \times 10^{12}\, \text{cm}^{-2}$ from the phenomenological model.



\newpage
\section{Photoluminescence dispersion and fitting}
\begin{figure}[h]
   \includegraphics[scale=1.0]{SF2_snip.PNG}
   \caption{(a)-(h) Extracted data points and fitted polariton dispersion at the indicated average polariton densities in $\mu m^{-2}$. (i)-(p) Raw PL dispersion curves arranged in the same order - PL intensities are normalized to maximum PL counts, and the scale is logarithmic.}
   \label{sfig2}
\end{figure}

The fit data points in supporting Figure~\ref{sfig2}(a)-(h) are extracted from their respective PL spectrum through Lorentzian fits of the spectra at a given value of $k_{||}$. The apparent differences in intensities across supporting Figure~\ref{sfig2}(i)-(p) are due to the large variation in CCD exposure times, ranging from 9000 to 900 seconds, leading to different background contributions. This called for a careful case-by-case extraction of data points. However, the fit procedure used was kept consistent across all the data sets.  

The fitting procedure used a total of 8 parameters, the $X_2^{-}$ trion binding energy $\Delta_{X_2}$, energies of the trion $E_{X_2^-}$, and exciton $E_{X_1}$, the cavity dip energy $E_c$, the average refractive index of the cavity $n_c$, and the three oscillator strengths, $\Omega_{X_2^-}$, $\Omega_{X_2}$ and $\Omega_{X_1}$. All 8 parameters were allowed to vary through an unconstrained fit for the lowest polariton density to obtain workable values of  $E_{X_2^-}$, $E_{X_1}$, $\Delta_{X_2}$, $n_c$, and $E_c$. Thereafter, these values were constrained to a very small region ($\sim 1 \text{meV}$ for the energies) to ensure good fits for the rest of the data. The refractive index was kept fixed. The standard errors for each of the parameters were obtained through an unconstrained optimization kept to a single cycle to obtain a Hessian, which was then used with the root-mean-square error of the resultant fit to calculate the standard errors for the remaining seven parameters. 

\begin{figure}[h]
   \includegraphics[scale=0.52]{SF3_snip.PNG}
   \caption{Fit values of energy at $k_{||}=0$ and the phenomenological models for the (a) middle polariton, and (b) upper polariton. }
   \label{sfig3}
\end{figure}

As we can see in the supporting Figure~\ref{sfig3}(a), the agreement is good for the middle polariton. The phenomenological model departs from the fit value of the polariton energy for the upper polariton in the supporting Figure~\ref{sfig3}(b). We anticipate departures from the phenomenological model to arise from the neglected broadening terms in the diagonalization. The absence of clear obtainable reflection spectra prevented us from extracting reliable linewidth information for the polaritons. Since linewidths for the cavity and 0-dimensional excitons are almost constant across a density range \cite{1}, we still expect the core results of our work to remain valid.

\section{Polariton density calculation}

As the energy of our laser, at $725$ nm/ $1.71$ eV, is non-resonant with the fit values of the $X_2$ exciton energy ($E_{X_2} = 1.6491\,\text{eV}$), we construct the following expression to calculate polariton densities for the case of non-resonant polariton excitation \cite{2,3}:
\begin{equation}
n_{pol} = \frac{1}{\pi\,(k_{||}^{max})^2\,\Delta E}\int_{0}^{k_{||}^{max}}\int_{0}^{\Delta E}\frac{2\pi k_{||} \,dk_{||} \,dE \,|C(k_{||})|^2}{\cos{\theta(k_{||})}f\,EA_{spot}}\frac{(\gamma_p(k_{||})/2)^2\times {P_{incident}\times\alpha(E)}}{(E-E_p(k_{||}))^2+(\gamma_p(k_{||})/2)^2},
\end{equation}
where the two integrals are carried out over the energy of absorption ($E$) and in-plane momentum $k_{||}$. $\Delta E$ is the relevant range of absorption energy over which the integral is carried out, while $k_{||}^{max}$ is the maximum in-plane momentum. $\gamma_p$ is the polariton linewidth, calculated from the Hopfield coefficients $\gamma_p = |C|^2\gamma_c + |X|^2\gamma_{X_2} = |C|^2\gamma_c + (1-|C|^2)\gamma_{X_2}$. The term of $\cos\theta(k_{||})$ accounts for the incident intensity as a function of angle after the collimated laser is transformed upon passing through the objective. $f$ is the repetition rate of the laser used, $80$ MHz, and $A_{spot}$ is the laser spot area, which is about ~$1\,\mu m^{-2}$. $E_p(k_{||})$ is the energy of the topmost polariton branch (above the ``upper polariton").

The absorption by the heterobilayer is approximated by $\alpha(E) = (1-R^{hBN}_{cavity})\times (1-R^{hBL}_{bare})$, where $R^{hBN}_{cavity}$ is the reflectance spectra of the two encapsulating hBN when inside the silver mirror, while $R^{hBL}_{bare}$ is the reflectance of the bare heterobilayer. These two terms provide respectively, the fraction of the incident power reaching the heterobilayer through the silver mirror, and the fraction getting absorbed.
\begin{figure}[h]
   \includegraphics[scale=0.5]{SF4_snip.PNG}
   \caption{(a) Sample variation of reflectance and PL spectra. Reflectance spectra and fits for the (b) bare cavity and (c) heterobilayer. (d) An overlay of the laser spectrum and the relevant refelctance spectra. All measurements are carried out at 5K. }
   \label{sfig4}
\end{figure}

The bare sample displays considerable variation in the energies of the excitons as shown in supporting Figure~\ref{sfig4}(a) - this also indicates a varying local dopant density across the sample. The linewidths for the cavity and the $X_2$ exciton are obtained through lorentzian fits as displayed in supporting Figure~\ref{sfig4}(b) and (c) respectively. supporting Figure~\ref{sfig4}(d) displays the $R^{hBN}_{cavity}$ and $R^{hBL}_{bare}$ used in the calculation alongwith the laser spectrum. As, we can see, a very small portion of the laser is creating any polaritons at all. This is because of the thicker than intended silver mirror, and is evidenced by the large exposure times we had to use to capture the photoluminescence dispersions.



\subsection*{Establishing bounds on calculated polariton densities}

To establish errors in the polariton densities, we introduce standard errors of the parameters used as well as the instrumental error in the reflection spectra collected for the hBN-cavity ensemble. We note that a smaller reflection would constitute a  larger absorbance and would contribute to the higher end of the range. Similarly, for the parameters used, a larger $\gamma_p$ and a higher $E_p(k_{||})$ would contribute to a larger polariton density. Thus, we use the instrumental error in $R^{hBN}_{cavity}$ and the standard errors of $\gamma_p(k_{||})$ and $E_p(k_{||})$ to calculate the higher and lower range of the densities.

\section{Discussion on the phenomenological model}
The following rate equations: 
\begin{align}
    \frac{dN_{X_1}}{dt} = \eta G - \frac{N_{X_1}}{\tau_{X_1}},\\
    \frac{dN_{X_2}}{dt} = \eta G - \frac{N_{X_2}}{\tau_{X_2}}-k_eN_{X_2}n_e-k_pN_{X_2}n_p,\\
    \frac{dN_{X_2^-}}{dt} = k_eN_{X_2}n_e + k_eN_{X_2}n_p -\frac{N_{X_2^-}}{\tau_{X_2^-}},
\end{align}
are solved for the steady-state case, $ \frac{dN_{X}}{dt} = 0$. While we use a pulsed laser, the lifetime of the pulses (expected to be in the range of $1-2$ ps), the lifetime of the bound excitons of the order of several picoseconds \cite{1}, and the cavity photon lifetime($\sim 0.1 \,\text{ps})$, are all much smaller than the interval between the pulses $\sim 12.5 \,\text{ns}$. We expect majority of the PL emission to be from the higher density regime of the polaritons created in each pulse. The quasi-steady state nature of the experiment may only serve to broaden polariton linewidths, which are not included in our calculations.

The steady-state equations can be solved to obtain the following quadratic equation for the density of $X_2$ excitons: $\frac{k_e}{\tau_{X_2}}N_{X_2}^2+(\frac{k_p\,\eta^{\prime}\,G}{\tau_{X_2^-}}+\frac{k_e\,n_e^0}{\tau_{X_2^-}}+\frac{1}{\tau_{X_2^-}\,\tau_{X_2}}-k_e\eta\,G)N_{X_2}-\frac{\eta\,G}{\tau_{X_2^-}} = 0$. This equation can be solved and the physically viable value of the density is chosen. The density of the $X_2$ trions can then be solved from the equation, ${N_{X_2^-}} = N_{X_2}\frac{k_e\,n_e^0+k_p\,\eta^\prime\,G}{k_e\,N_{X_2}+\frac{1}{\tau_{X_2^-}}}$.

In order to have a stable model, we were required to fix the lifetimes of the excitons and trions. We utilized values available in the literature \cite{1} and fixed $\tau_{X_2} = \tau_{X_1} = 8 \,\text{ps}$, and $\tau_{X_2^-} = 16 \,\text{ps}$. Similarly, the value of $k_p$ is fixed to $5\times 10^4\,\text{cm}^2\text{s}^{-1}$. The initial dopant density, $n_e^0$ was fixed to $6.7\times 10^{10} \text{cm}^{-2}$ \cite{4}.  Once, we obtained the excitation density dependent values of the exciton densities, we use the following expressions for the oscillator strengths of the three species:

\begin{align}
    \Omega_{X_1}(n) =  \frac{\Omega_{X_1}^0}{\sqrt{(1+\frac{n_X}{n_S})}(1+\beta_{X_1} n_s)^2},\\
    \Omega_{X_2}(n) =  \frac{\Omega_{X_2}^0}{\sqrt{(1+\frac{n_X}{n_S})}(1+\beta_{X_2} n_s)^2},\\
    \Omega_{X_2^-}(n) =  \frac{\Omega_{X_2^-}^0}{\sqrt{(1+\frac{N_{X_2^-}}{n_e^0+n_p})}(1+\beta_{X_2^-} n_s)^2}.
\end{align}

The phase-space filling saturation for the trion is expected to be stronger than either the excitons \cite{5}. $n_X$ is the total density of the trions and excitons taken together. The fitting provides us with the following values for the fit parameters in Table ~\ref{table:simple_example}.
\begin{table}[ht]
    \caption{Extracted Phenomenological Parameters}
    \centering
    \begin{tabular}{|c|c|c|}
        \hline\hline
        Parameter &   Value & Units \\
        \hline
        $\Omega_{X_1}^0$ & $9.20\pm 0.28$ &  meV   \\
        $\Omega_{X_2}^0$ & $32.24\pm 0.39$ & meV \\
        $\Omega_{X_2^-}^0$ & $6.23 \pm 0.44$ & meV  \\ 
        $\beta_{X_1}$ & $(2.50\pm 1.05) \times 10^{-12}$ & $\text{cm}^{-2}$ \\ 
        $\beta_{X_2}$ & $(0.46\pm0.10)\times 10^{-12}$ & $\text{cm}^{-2}$ \\ 
        $\beta_{X_2^-}$ & $(4.18\pm1.45) \times 10^{-12}$ & $\text{cm}^{-2}$ \\ 
        $n_S$  & $(3.8097\pm 0.24) \times 10^{12}$& $\text{cm}^{-2}$\\
        $k_e$  & $8.47 \times 10^{10}$ & $\text{cm}^{2}\text{s}^{-1}$ \\
        $\eta$  & $(1.83\pm0.24)  \times 10^{7}$& $\text{cm}^{-2}\,\text{s}\,\text{W}^{-1}$ \\
        $\eta^\prime$  &  $(0.43\pm 0.08)  \times 10^{-4}$& $\text{cm}^{-2}\text{W}^{-1}$ \\
        \hline\hline
    \end{tabular}
    \label{table:simple_example}
\end{table}

\begin{figure}[!htbp]
   \includegraphics[scale=0.55]{SF5_snip.PNG}
   \caption{(a) Screening carrier density $n_s$ and (b) different species density as a function of excitation density. }
   \label{sfig5}
\end{figure}
The ``infinite" second-order nonlinearity observed in the energy shift of the lower polariton can be traced to the absence of electron capture and trion formation through dopant electrons, which leads to a sharp change in the density of screening carriers as evidenced in supporting Figure~\ref{sfig5}(a). The excitation density at which this happens is dependent on the local dopant density of the spot being investigated. Supporting Figure~\ref{sfig5}(b) displays the densities of the different excitons, the trions and the calcualted polariton densities. It is seen that the polariton densities are more than an order of magnitude smaller than the uncoupled exciton densities. While the coupling strengths for the $X_1$ exciton and the $X_2^-$ trion are quite small (which should suggest a larger than usual reservoir of uncoupled and high-momenta species), the polariton densities are still lower than what is expected. This can be explained by considering that we have no real way to accurately measure the local initial dopant density $n_e^0$. We have to entirely rely on the information provided by the material grower. In fact, in our analysis, we have found that using a lower value for the initial dopant density can push the phenomenological fit such that the polariton densities are comparable to the exciton densities. However, this exercise does not significantly change the obtained coupling strengths or the form of the oscillator strength variation. Good fits at lower values of $n_e^0$ can be obtained.

\subsection*{Dependence on $n_e^0$}

We carry out a similar analysis with lower initial dopant density, $n_e^0 = 1\times10^{10}\,\mu m^{-2}$. We find that small changes in the dopant density are enough to push calculated polariton densities into ranges where they are in agreement with the exciton densities from the phenomenological model, while at the same time reproducing the non-monotonic nature of the changes experienced by the oscillator strengths.

\begin{figure}[!htbp]
   \includegraphics[scale=0.52]{SF6_snip.PNG}
   \caption{(a) Fits of oscillator strengths, and (b) different species density as a function of excitation density. }
   \label{sfig6}
\end{figure}

\section{Calculation and errors of nonlinearity coefficients}
The average values of the nonlinearity coefficient displayed in the manuscript are calculated between polariton densities $n_1$ and $n_2$ straightforwardly, $g(n_{avg}) = \frac{E_{LP,n_1}-E_{LP,n_2}}{n_1-n_2}$, where $n_{avg} = \frac{n_1+n_2}{2}$. The errors in the nonlinear coefficient are bounds that are calculated from the standard errors of the fit values of $E_{LP}$ (the lower polariton energy at $k_{||}=0$) and the bounds for the polariton densities obtained previously. For example, The lower bound of the $g(n_{avg})$ would be given by $\frac{(E_{LP,n_1}-dE_{LP,n_1})-(E_{LP,n_2}+dE_{LP,n_2})}{(n_1+dn_1)-(n_2-dn_2)}$. However, for some of the average polariton densities have bounds that spill into each other, the upper bound of the nonlinearity coefficient $g(n_{avg})$ is calculated as $\frac{(E_{LP,n_1}+dE_{LP,n_1})-(E_{LP,n_2}-dE_{LP,n_2})}{n_1-n_2}$. This ensures that the values obtained are conservative estimates of the actual nonlinearity.





\bibliography{supporting_information}% Produces the bibliography via BibTeX.

\end{document}

